Performing global sensitivity analysis on simulations of a continuous-time Markov chain model motivated by epidemiology

In this paper we apply a methodology introduced in Navarro Jimenez et al (2016) in the framework of chemical reaction networks to perform a global sensitivity analysis on simulations of a continuous-time Markov chain model motivated by epidemiology. Our goal is to quantify not only the effects of uncertain parameters such as epidemic parameters (transmission rate, mean sojourn duration in compartments), but also those of intrinsic randomness and interactions between epidemic parameters and intrinsic randomness. For that purpose, following what was proposed in Navarro Jimenez et al, we leverage three exact simulation algorithms for continuous-time Markov chains from the state of the art which we combine with common tools from variance-based sensitivity analysis as introduced in Sobol (1993). Also, we discuss the impact of the choice of the simulation algorithm used for the simulations on the results of sensitivity analysis. Such a discussion is new, at least to our knowledge. In a numerical section, we implement and compare three sensitivity analyses based on simulations obtained from different exact simulation algorithms of a SARS-CoV-2 epidemic model.

==> To_be_sent/Example_dynamic_SA.R <==
#This file provides codes to perform SA for a dynamical output. The chosen output here is W_I (the dynamics over time of symptomatic individual). Dynamical indices (indices per time point) are computed and plotted.

# External packages
library(sensitivity)
library(reshape2)
library(ggplot2)

#Load simulation algorithms
source("function_para.R")

para <- c(2000,5,0,0,0,0,0) # Initial condition
                            #WARNING: large values lead to high computational cost

times <- seq(0,60,length.out = 1000) #time grid for the dynamic sensitivity analysis
                                    #WARNING: large final times or large discretization sizes lead to high computational cost

n <- 20 #uncertain parameter sample size
        #WARNING: large values lead to high computational cost



# DynAS
sortie <- 4 # select output W_I



N <- 5  # Number of replication of SA procedure
        #WARNING: large values lead to high computational cost

sagT <- sakT <- sag_perT <- list()

sagS <- sakS <- sag_perS <- list()

dyn_indice_g_m <- dyn_indice_k_m <- dyn_indice_g_per_m <- list()

dyn_indice_g_T <- dyn_indice_k_T <- dyn_indice_g_per_T <- list()

#extraction_S returns main effect of each input at each time point
extraction_S <- function(liste){
  matrice <- matrix(NA,nrow=10,ncol = length(liste))
  for(i in 1:length(liste)) matrice[,i] <- liste[[i]]$S[,1]
  return(matrice)
}

#extraction_T returns total effect of each input at each time point
extraction_T <- function(liste){
  matrice <- matrix(NA,nrow=10,ncol = length(liste))
  for(i in 1:length(liste)) matrice[,i] <- liste[[i]]$T[,1]
  return(matrice)
}
#extraction_S returns aggregated main effect of each input at each time point
extraction_agg_S <- function(liste){
  V_tot <-  0
  V_X <- rep(0,10)
  for(i in 1:length(liste)){
    V_tot <- V_tot + liste[[i]]$V[1,1]
    V_X <- V_X + liste[[i]]$V[2:19,1]
  }
  return(V_X/V_tot)
}
#extraction_T returns aggregated total effect of each input at each time point
extraction_agg_T <- function(liste){
  V_tot <-  0
  V_X <- rep(0,10)
  for(i in 1:length(liste)){
    V_tot <- V_tot + liste[[i]]$V[1,1]
    V_X <- V_X + liste[[i]]$V[20:37,1]
  }
  return(V_X/V_tot)
}

for(j in 1:N){ # Pick-freeze procedure
    # Direct Method
    Xg1 <- inputs(n,"DM") #draw first input sample matrix for pick-freeze using Direct Method
    Xg2 <- inputs(n,"DM") #draw second input sample matrix for pick-freeze using Direct Method

    ## construct design experiment of pick-freeze:
    ### for main effects
    Xg <- sobol2007(model = NULL,X1=Xg1,X2=Xg2,para=para,times=times,indice=indice)
    ### for total effects
    XgT <- soboljansen(model = NULL,X1=Xg1,X2=Xg2,para=para,times=times,indice=indice)
    
    # First Reaction Method
    
    Xgp1 <- inputs(n,"FRM") #draw first input sample matrix for pick-freeze using First Reaction Method
    Xgp2 <- inputs(n,"FRM") #draw second input sample matrix for pick-freeze using First Reaction Method
    
    ## construct design experiment of pick-freeze:
    ### for main effects
    Xgp <- sobol2007(model = NULL,X1=Xgp1,X2=Xgp2,para=para,times=times,indice=indice)
    ### for total effects
    XgpT <- soboljansen(model = NULL,X1=Xgp1,X2=Xgp2,para=para,times=times,indice=indice)
    
    # Modified Next Reaction Method
    Xk1 <- inputs(n,"MNRM") #draw first input sample matrix for pick-freeze using First Reaction Method
    Xk2 <- inputs(n,"MNRM") #draw second input sample matrix for pick-freeze using First Reaction Method
    
    ## construct design experiment of pick-freeze:
    ### for main effects
    Xk <- sobol2007(model = NULL,X1=Xk1,X2=Xk2,para=para,times=times,indice=indice)
    ### for total effects
    XkT <- soboljansen(model = NULL,X1=Xk1,X2=Xk2,para=para,times=times,indice=indice)
    
    # Evaluate output at each row of design experiment
    
    print("Main effect")
    ## Direct Method
    dyn_g <- dynamic_DM(Xg$X,para,times,indice=4)
    ## First Reaction Method
    dyn_g_per_trans <- dynamic_FRM(Xgp$X,para,times,indice=4)
    ## Modified Next Reaction Method
    dyn_k <- dynamic_MNRM(Xk$X,para,times,indice=4)


    print("Total effect")
    ## Direct Method
    dyn_g_T <- dynamic_DM(XgT$X,para,times,indice=4)
    ## First Reaction Method
    dyn_g_per_trans_T <- dynamic_FRM(XgpT$X,para,times,indice=4)
    ## Modified Next Reaction Method
    dyn_k_T <- dynamic_MNRM(XkT$X,para,times,indice=4)
    
    # Perform Sobol' indices estimation at each time point
    for(i in 1:length(times)){
      # Main effects
      sagS[[i]] <- tell(Xg,dyn_g[i,]) # Direct Method
      sag_perS[[i]] <- tell(Xgp,dyn_g_per_trans[i,]) # First Reaction Method
      sakS[[i]] <- tell(Xk,dyn_k[i,]) # Modified Next Reaction
      
      # Total effects
      sagT[[i]] <- tell(XgT,dyn_g_T[i,]) # Direct Method
      sag_perT[[i]] <- tell(XgpT,dyn_g_per_trans_T[i,]) # First Reaction Method
      sakT[[i]] <- tell(XkT,dyn_k_T[i,]) # Modified Next Reaction Method
      
    
    }
  
    ## Main indices
    dyn_indice_g_m[[j]] <- extraction_S(sagS) # extract main effect estimates per input and per time point for Direct Method
    dyn_indice_g_per_m[[j]] <- extraction_S(sag_perS)# extract main effect estimates per input and per time point for First Reaction Method
    dyn_indice_k_m[[j]] <- extraction_S(sakS) #extract main effect estimates per input and per time point for Modified Next Reaction Method
    


    ##Total indices
    dyn_indice_g_T[[j]] <- extraction_T(sagT) # extract total effect estimates per input and per time point for Direct Method
    dyn_indice_g_per_T[[j]] <- extraction_T(sag_perT)# extract total effect estimates per input and per time point for First Reaction Method
    dyn_indice_k_T[[j]] <- extraction_T(sakT) # extract total effect estimates per input and per time point for Modified Next Reaction Method
}

# Declare arrays intended to include dynamical Sobol' indices for each input
main_dyn_indice_tab_g_per <- main_dyn_indice_tab_k <- main_dyn_indice_tab_g <- array(data = NA,dim=c(N,length(times),10)) #10 is the number of inputs

# Fill indices arrays
for(j in 1:N){
  main_dyn_indice_tab_g[j,,] <-t(dyn_indice_g_m[[j]])
  
  main_dyn_indice_tab_k[j,,] <-t(dyn_indice_k_m[[j]])
  
  main_dyn_indice_tab_g_per[j,,] <- t(dyn_indice_g_per_m[[j]])
}
# Compute mean over the N replications for each time point and save results as dataframes
dyn_g_df <- as.data.frame(apply(X = main_dyn_indice_tab_g,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))
dyn_k_df <- as.data.frame(apply(X = main_dyn_indice_tab_k,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))
dyn_g_per_df <- as.data.frame(apply(X = main_dyn_indice_tab_g_per,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))

# Rename dataframes' columns
colnames(dyn_g_per_df)<- colnames(dyn_g_df) <- colnames(dyn_k_df)<- c("beta","gamma_E","gamma_A","gamma_I","gamma_H","p_EA","p_C","p_D|C","p_HD","Z")
# Add time variable to dataframes
dyn_g_df$Times <- times
dyn_k_df$Times <- times
dyn_g_per_df$Times <- times

#Melt dataframes with variable time
dyn_g_melt <- melt(dyn_g_df,id.vars = "Times")
colnames(dyn_g_melt) <- c("Times","Inputs","Index")

dyn_k_melt <- melt(dyn_k_df,id.vars = "Times")
colnames(dyn_k_melt) <- c("Times","Inputs","Index")

dyn_g_per_melt <- melt(dyn_g_per_df,id.vars = "Times")
colnames(dyn_g_per_melt) <- c("Times","Inputs","Index")

# PLOTS
## dynamical main effects of all inputs
### Direct Method
setEPS(width=10, height=10)
postscript("dyn-main-g-mean.eps")
par(cex=2,lwd=2)
  ggplot(data = dyn_g_melt,aes(x = Times,y=Index,col=Inputs))+
  geom_line(size=1.07)+ylab("First-order Sobol indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
    theme(
      # LABELS APPEARANCE
      plot.title = element_text(size=30, face= "bold", colour= "black" ),
      axis.title.x = element_text(size=30, face="bold", colour = "black"),
      axis.title.y = element_text(size=40, face="bold", colour = "black"),
      axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
      # axis.text.y = element_text(size=12,  colour = "black"), # unbold
      axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
      strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
      strip.text.y = element_text(size = 15, face="bold", colour = "black"),
      axis.line.x = element_line(color="black", size = 1),
      axis.line.y = element_line(color="black", size = 1),
      panel.border = element_rect(colour = "black", fill=NA, size=1),
      legend.position = "none"
      #legend.text=element_text(face="bold",size=20),
      #legend.title = element_text(size=30,face="bold"),
      #legend.key.size = unit(1.5, "cm"),
      #legend.key.width = unit(1,"cm")
    )
   dev.off()
  
### First Reaction Method
   setEPS(width=10, height=10)
   postscript("dyn-main-g-per-mean.eps")
   par(cex=2,lwd=2)
   ggplot(data = dyn_g_per_melt,aes(x = Times,y=Index,col=Inputs))+
     geom_line(size=1.07)+ylab("First-order Sobol indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
     theme(
       # LABELS APPEARANCE
       plot.title = element_text(size=30, face= "bold", colour= "black" ),
       axis.title.x = element_text(size=30, face="bold", colour = "black"),
       axis.title.y = element_text(size=40, face="bold", colour = "black"),
       axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
       # axis.text.y = element_text(size=12,  colour = "black"), # unbold
       axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
       strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
       strip.text.y = element_text(size = 15, face="bold", colour = "black"),
       axis.line.x = element_line(color="black", size = 1),
       axis.line.y = element_line(color="black", size = 1),
       panel.border = element_rect(colour = "black", fill=NA, size=1),
       legend.position = "none"
       #legend.text=element_text(face="bold",size=20),
       #legend.title = element_text(size=30,face="bold"),
       #legend.key.size = unit(1.5, "cm"),
       #legend.key.width = unit(1,"cm")
     )
   dev.off()

### Modified Next Reaction Method
setEPS(width=10, height=10)
postscript("dyn-main-k-mean.eps")
ggplot(data = dyn_k_melt,aes(x = Times,y=Index,col=Inputs))+
  geom_line(size=1.07)+ylab("First-order Sobol' indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
  theme(
    # LABELS APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=30, face="bold", colour = "black"),
    axis.title.y = element_text(size=40, face="bold", colour = "black"),
    axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 1),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.position = "none"
    #legend.text=element_text(face="bold",size=20),
    #legend.title = element_text(size=30,face="bold"),
    #legend.key.size = unit(1.5, "cm"),
    #legend.key.width = unit(1,"cm")
  )
dev.off()
       
# Declare arrays intended to include dynamical Sobol' indices for each input
total_dyn_indice_tab_g_per <- total_dyn_indice_tab_k <- total_dyn_indice_tab_g <- array(data = NA,dim=c(N,length(times),10))#10 is the number of inputs

# Fill indices arrays
for(j in 1:N){
  total_dyn_indice_tab_g[j,,] <-t(dyn_indice_g_T[[j]])
  
  total_dyn_indice_tab_k[j,,] <-t(dyn_indice_k_T[[j]])
  
  total_dyn_indice_tab_g_per[j,,] <- t(dyn_indice_g_per_T[[j]])
}

# Compute mean over the N replications for each time point and save results as dataframes
dyn_g_df <- as.data.frame(apply(X = total_dyn_indice_tab_g,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))
dyn_k_df <- as.data.frame(apply(X = total_dyn_indice_tab_k,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))
dyn_g_per_df <- as.data.frame(apply(X = total_dyn_indice_tab_g_per,FUN = function(x) mean(x,na.rm=T),MARGIN = c(2,3)))

# Rename dataframes' columns
colnames(dyn_g_per_df) <- colnames(dyn_g_df) <- colnames(dyn_k_df)<- c("beta","gamma_E","gamma_A","gamma_I","gamma_H","p_EA","p_C","p_D|C","p_HD","Z")

# Add time variable to dataframes
dyn_g_df$Times <- times
dyn_k_df$Times <- times
dyn_g_per_df$Times <- times

#Melt dataframes with variable time
dyn_g_melt <- melt(dyn_g_df,id.vars = "Times")
colnames(dyn_g_melt) <- c("Times","Inputs","Index")

dyn_g_per_melt <- melt(dyn_g_per_df,id.vars = "Times")
colnames(dyn_g_per_melt) <- c("Times","Inputs","Index")

dyn_k_melt <- melt(dyn_k_df,id.vars = "Times")
colnames(dyn_k_melt) <- c("Times","Inputs","Index")

# PLOTS
## dynamical total effects of all inputs
### Direct Method
setEPS(width=11, height=10)
postscript("dyn-total-g-mean.eps")
par(cex=2,lwd=2)
ggplot(data = dyn_g_melt,aes(x = Times,y=Index,col=Inputs))+
  geom_line(size=1.07)+ylab("Total Sobol' indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=30, face="bold", colour = "black"),
    axis.title.y = element_text(size=40, face="bold", colour = "black"),
    axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 1),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.text=element_text(face="bold",size=20),
    legend.title = element_text(size=30,face="bold"),
    legend.key.size = unit(1.5, "cm"),
    legend.key.width = unit(1,"cm")
  )
dev.off()

### First Reaction Method
setEPS(width=12, height=10)
postscript("dyn-total-g-per-mean.eps")
par(cex=2,lwd=2)
ggplot(data = dyn_g_per_melt,aes(x = Times,y=Index,col=Inputs))+
  geom_line(size=1.07)+ylab("Total Sobol' indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=30, face="bold", colour = "black"),
    axis.title.y = element_text(size=40, face="bold", colour = "black"),
    axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 1),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.text=element_text(face="bold",size=20),
    legend.title = element_text(size=30,face="bold"),
    legend.key.size = unit(1.5, "cm"),
    legend.key.width = unit(1,"cm")
  )
dev.off()

### Modified Next Reaction Method
setEPS(width=11, height=10)
postscript("dyn-total-k-mean.eps")
ggplot(data = dyn_k_melt,aes(x = Times,y=Index,col=Inputs))+
  geom_line(size=1.07)+ylab("Total Sobol' indices")+ scale_color_brewer(palette="Paired")+ylim(0,1)+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=30, face="bold", colour = "black"),
    axis.title.y = element_text(size=40, face="bold", colour = "black"),
    axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 0,hjust = 1),
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 15, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 1),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.text=element_text(face="bold",size=20),
    legend.title = element_text(size=30,face="bold"),
    legend.key.size = unit(1.5, "cm"),
    legend.key.width = unit(1,"cm")
  )
dev.off()


==> To_be_sent/Output_visualizations.R <==
#Output visualization
# This file includes codes for visualizing outputs and boxplots. Boxplots include functional quantiles for dynamical outputs. The codes are provided for extinction time and the dynamics of the number of symptomatic individuals

#librairies
library(reshape2) # for manipulating dataframes
library(ggplot2) # for drawing plots
library(rainbow) # for drawing functional quantiles

#Load algorithms
source("function_para.R")

#Population characterics
para <- c(2000,5,0,0,0,0,0) #c(S,E,I,A,H,R,D)
# Model parameter values (beta,1/mu_E,)
x=c(2.175,1/4.5,1/2,1/4,1/9.5,0.5,0.175,0.175,0.0505)

# Number of simulation replications
n=20
# Time grid
times = seq(0,60,length.out = 1000)

# Generate inputs for each algorithm
X_g <- inputs(n,method = "DM",x=x)
X_g_per <- inputs(n,method = "FRM",x=x)
X_k <- inputs(n,method = "MNRM",x=x)


# Generate outputs with previously generated inputs 
#indice =4 corresponds to the choice of W_I: the number of symptomatic individuals
dyn_g <- dynamic_DM(X_g,para,times,indice=4) # Gillespie Direct Method
dyn_per_g <- dynamic_FRM(X_g_per,para,times,indice=4) # Gillespie First Reaction Method
dyn_k <- dynamic_MNRM(X_k,para,times,indice=4) #Modified Next Reaction Method



# Conversion to dataframes in order to use ggplot
Data_g <- data.frame(dyn_g)
Data_k <- data.frame(dyn_k)
Data_per_g <- data.frame(dyn_per_g)

#Rename dataframe columns
colnames(Data_g)<- colnames(Data_k) <-colnames(Data_per_g) <- paste("Simulation",1:n,sep = "_")
# Add time variable to dataframes
Data_g$Times <- times
Data_per_g$Times <- times
Data_k$Times <- times
# Reshape dataframe using variable time
D_g <- melt(Data_g,id.vars = "Times")
D_per_g <- melt(Data_per_g,id.vars = "Times")
D_k <- melt(Data_k,id.vars = "Times")

##### Plots

# Plot of dynamics of symptomatic individuals (obtained by using Direct Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_DM.eps")
ggplot(data = D_g,aes(x = Times,y=value,col=variable))+
  geom_line(size=1.07)+xlab("Time (days)")+ylab("Number of symptomatic infectious")+
  theme(
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=45, face="bold", colour = "black"),    
    axis.title.y = element_text(size=55, face="bold", colour = "black"),    
    axis.text.x = element_text(size=55, face="bold", colour = "black",angle = 0,hjust = 1), 
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=55, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 55, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 55, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 5),
    axis.line.y = element_line(color="black", size = 5),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.position = "none"
  )
dev.off()



# Plot of dynamics of symptomatic individuals (obtained by using First Reaction Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_FRM.eps")
ggplot(data = D_per_g,aes(x = Times,y=value,col=variable))+
  geom_line(size=1.07)+xlab("Time (days)")+ylab("")+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=45, face="bold", colour = "black"),    
    axis.title.y = element_text(size=45, face="bold", colour = "black"),    
    axis.text.x = element_text(size=55, face="bold", colour = "black",angle = 0,hjust = 1), 
     axis.text.y = element_blank(),#element_text(size=12,  colour = "black"), # unbold
    #axis.text.y = element_text(size=55, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 55, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 55, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 5),
    axis.line.y = element_line(color="black", size = 5),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.position = "none"
  )
dev.off()


# Plot of dynamics of symptomatic individuals (obtained by using Modified Next Reaction Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_MNRM.eps")
ggplot(data = D_k,aes(x = Times,y=value,col=variable))+
  geom_line(size=1.07)+xlab("Time (days)")+ylab("")+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=45, face="bold", colour = "black"),    
    axis.title.y = element_text(size=45, face="bold", colour = "black"),    
    axis.text.x = element_text(size=55, face="bold", colour = "black",angle = 0,hjust = 1), 
    axis.text.y = element_blank(),#element_text(size=12,  colour = "black"), # unbold
    #axis.text.y = element_text(size=55, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 55, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 55, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 5),
    axis.line.y = element_line(color="black", size = 5),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.position = "none"
  )
dev.off()

####### functional quantile plots ####################

n=1000

# Draw inputs
X_g <- inputs(n,method = "DM",x=x)
X_g_per <- inputs(n,method = "FRM",x=x)
X_k <- inputs(n,method = "MNRM",x=x)

# Compute outputs associated with drawn inputs
dyn_g <- dynamic_DM(X_g,para,times,indice=4)
dyn_per_g <- dynamic_FRM(X_g_per,para,times,indice=4)
dyn_k <- dynamic_MNRM(X_k,para,times,indice=4)




################################################


# data_transform <- function(y,sortie_select,nom_col){
#   n <- dim(y)[1]
#   donnees <- data.frame(y[,,sortie_select],row.names = 1:n)
#   names(donnees) <- nom_col
#   return(t(donnees))
# }

# Transforming into fts objects (see rainbow)
DATA_gip <- t(dyn_g)
row.names(DATA_gip)<- 1:n
colnames(DATA_gip) <- as.character(times)

fts_gillespie <- fts(times,t(DATA_gip),xname = '',yname = '')

DATA_gip_per <- t(dyn_per_g)
row.names(DATA_gip_per)<- 1:n
colnames(DATA_gip_per) <- as.character(times)

fts_gillespie_p_t <- fts(times,t(DATA_gip_per),xname = '',yname = '')

DATA_k <- t(dyn_k)
row.names(DATA_k)<- 1:n
colnames(DATA_k) <- as.character(times)

fts_k <- fts(times,t(DATA_k),xname = '',yname = '')


# Plot of quantiles of dynamics of symptomatic individuals (obtained by using Direct Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_quantiles_DM.eps")
summaryfunction(fts_gillespie,plot.type = "quantilestats",plot.legend = T,lwd=2,ncol = 1,cex = 2.7)
mtext(side = 2,line = 2,"Number of symptomatic infectious",font = 2,cex = 1.2)
mtext(side = 1,line = 2,"Time (days)",font = 2,cex = 1.2)
#title(main = "Gillespie Direct Method")
dev.off()

# Plot of quantiles of dynamics of symptomatic individuals (obtained by using First Reaction Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_quantiles_FRM.eps")
summaryfunction(fts_gillespie_p_t,plot.type = "quantilestats",plot.legend = T,lwd=2,ncol = 1,cex = 2.7)
#title(main = "Gillespie First Reaction Method")
mtext(side = 1,line = 2,"Time (days)",font = 2,cex = 1.2)
#title(main = "Gillespie Direct Method")
dev.off()

# Plot of quantiles of dynamics of symptomatic individuals (obtained by using Modified Next Reaction Method) as function of time
setEPS(width=15, height=15)
postscript("dynamic_of_I_quantiles_MNRM.eps")
summaryfunction(fts_k,plot.type = "quantilestats",plot.legend = T,lwd=2,ncol = 1,cex = 2.7)
#title(main = "Modified Next Reaction")
mtext(side = 1,line = 2,"Time (days)",font = 2,cex = 1.2)
#title(main = "Gillespie Direct Method")
dev.off()


####### Boxplot of extinction time ###########################

n=200

# Generate inputs
X_g <- inputs(n,method = "DM",x=x)
X_g_per <- inputs(n,method = "FRM",x=x)
X_k <- inputs(n,method = "MNRM",x=x)

#Generate outputs corresponding to inputs
y_g_per <- extinction_time_FRM(X_g_per,para)
#p1 <- length(y_g_per[y_g_per<=60])/n
y_g <- extinction_time_DM(X_g,para)
#p2 <- length(y_g[y_g<=60])/n
y_k <- extinction_time_MNRM(X_k,para)
#p3 <- length(y_k[y_k<=60])/n

rm(list = c("Data_g","Data_g_per","Data_k")) #remove variables if they already exist
#Convert outputs to dataframes
Data_g <- data.frame(y_g)
Data_g_per <- data.frame(y_g_per)
Data_k <- data.frame(y_k)
#Rename dataframes colunms
colnames(Data_g) <- colnames(Data_k) <- colnames(Data_g_per) <- "Extinction_time"
# Add variable method to dataframes as Representation
Data_g$Representation <- "DM"
Data_g_per$Representation <- "FRM"
Data_k$Representation <- "MNRM"
# Concatenate all the three dataframes
Data <- melt(rbind(Data_g,Data_g_per,Data_k),id.vars="Representation")

#Plot boxplot of extinction time for the three methods
setEPS(width=12, height=10)
postscript("boxplot_yext.eps")
ggplot(data =Data ,aes(x=variable,y=value,fill=Representation)) + geom_boxplot()+
  theme(
    # LABLES APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x =  element_blank(),#element_text(size=30, face="bold", colour = "black"),
    axis.title.y = element_text(size=40, face="bold", colour = "black"),
    axis.text.x = element_blank(),#element_text(size=30, face="bold", colour = "black",angle = 45,hjust = 1),
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 20, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = .5),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.text=element_text(face="bold",size=15),
    legend.title = element_text(size=25,face="bold"),
    legend.key.size = unit(1.5, "cm"),
    legend.key.width = unit(1,"cm")
  )+ylab("Extinction times (Yext)")+xlab("Representations")
dev.off()





==> To_be_sent/Sensitivity_analysis_Example.R <==
#Example of sensitivity analysis-- output= epidemic extinction time

# This file includes codes used to perform sensitivity analysis for scalar output.

library(sensitivity) # to compute Sobol' indices
library(reshape2) # to use dataframes
library(ggplot2) # to plot graphics
source("function_para.R")

n <- 2000 # inputs sample size
         # WARNING: Large size results in long computation time
para <- c(2000,5,0,0,0,0,0) # Initial condition (S,E,I,A,H,R,D)
                            # WARNING: Large population leads to long computation time


N <- 1 # Number of replications

#Sensitivity analysis function returns sensitivity analysis results for a chosen method (Direct Method, First Reaction Method or Modified Next Reaction Method)
sensitivity_function <- function(i,method,n,para){
  cat("Iteration",i,"\n")
  if(method=="DM"){
    Xg1 <- inputs(n,"DM")
    Xg2 <- inputs(n,"DM")
    sa <- soboljansen(extinction_time_DM,X1=Xg1,X2=Xg2,para=para)
    rm("Xg1","Xg2")
  }
  if(method=="FRM"){
    Xgt1 <- inputs(n,"FRM")
    Xgt2 <- inputs(n,"FRM")
    sa <- soboljansen(extinction_time_FRM,X1=Xgt1,X2=Xgt2,para=para)
    rm("Xgt1","Xgt2")
  }
  if(method=="MNRM"){
    Xk1 <- inputs(n,"MNRM")
    Xk2 <- inputs(n,"MNRM")
    sa <- soboljansen(extinction_time_MNRM,X1=Xk1,X2=Xk2,para=para)
    rm("Xk1","Xk2")
  }
  return(sa) # return sensitivity analysis object that includes design experiment and sensitivity results
}

# Computing Sobol' indices and storing as lists
results_g <- lapply(1:N,FUN = sensitivity_function,method="DM",n=n,para=para)

results_gt <- lapply(1:N,FUN = sensitivity_function,method="FRM",n=n,para=para)

results_k <- lapply(1:N,FUN = sensitivity_function,method="MNRM",n=n,para=para)

# convert function extracts first-order indices from lists (above) and returns matrices
convert <- function(liste){
  N <- length(liste)
  output <- matrix(NA,ncol = 10,nrow = N)
  for(i in 1:N){
    for(j in 1:10){
      output[i,j] <- liste[[i]]$S[j,1]
    }
  }
  output
}
# Converting matrices of first-order indices into dataframes
mat_g <- as.data.frame(convert(results_g))
mat_gt <- as.data.frame(convert(results_gt))
mat_k <- as.data.frame(convert(results_k))
colnames(mat_gt) <- colnames(mat_g) <- colnames(mat_k) <- c("beta","gamma_E","gamma_A","gamma_I","gamma_H","p_EA","p_C","p_D|C","p_HD","Z")

# Adding method to dataframes as Representation
mat_g$Representation <- "DM"
mat_k$Representation <- "MNRM"
mat_gt$Representation <- "FRM"
merged <- rbind(mat_g,mat_k,mat_gt)

# Reshaping dataframes by using Representation
Data <- melt(merged,id.variable  = "Representation")

# Plot main effect of inputs for the output extinction time
setEPS(width=20, height=10)
postscript("extinction_main.eps")
par(lwd=2,cex=2)
ggplot(data = Data, aes(x=variable, y=value)) + geom_boxplot(aes(fill=Representation))+
  theme(
    # LABELS APPEARANCE
    plot.title = element_text(size=30, face= "bold", colour= "black" ),
    axis.title.x = element_text(size=30, face="bold", colour = "black"),    
    axis.title.y = element_text(size=40, face="bold", colour = "black"),    
    axis.text.x = element_text(size=30, face="bold", colour = "black",angle = 45,hjust = 1), 
    # axis.text.y = element_text(size=12,  colour = "black"), # unbold
    axis.text.y = element_text(size=20, face="bold", colour = "black"), # bold
    strip.text.x = element_text(size = 20, face="bold", colour = "black" ),
    strip.text.y = element_text(size = 15, face="bold", colour = "black"),
    axis.line.x = element_line(color="black", size = 1),
    axis.line.y = element_line(color="black", size = 1),
    panel.border = element_rect(colour = "black", fill=NA, size=1),
    legend.text=element_text(face="bold",size=15),
    legend.title = element_text(size=25,face="bold"),
    legend.key.size = unit(1.5, "cm"),
    legend.key.width = unit(1,"cm") 
  )+xlab(label = "Inputs")+ylab("First-order Sobol' indices")
dev.off()



==> To_be_sent/function_para.R <==
#### This file contains simulation codes for the SEAIHRD model as well as input sampling functions for generating inputs

# External packages
library("DiceDesign") # for Latin Hypercube sampling
library("parallel") # for parallel computing

# Exploration algorithms

# Inputs function generates 9 uncertain parameter samples and intrinsic randomness seeds
inputs <- function(n,method,MC="LHS",x=NULL){
 
  if(method !="DM" && method !="MNRM" && method !="FRM") stop("Method error. Please choose DM or MNRM")
  
  # if the uncertain parameter values are provided (with x)
  if(!is.null(x)){
    beta <- rep(x[1],n)
    gamma_E <- rep(x[2],n)
    gamma_A <- rep(x[3],n)
    gamma_I <- rep(x[4],n)
    gamma_H <- rep(x[5],n)
    p_EA <- rep(x[6],n)
    p_C <- rep(x[7],n)
    p_DC <- rep(x[8],n)
    p_HD <- rep(x[9],n)
    if(method=="DM"){#generate samples for RG1 and RG2
      dimension = 2 # dimension of (RG1,RG2)
      uniform_sample <- lhsDesign(n=n,dimension = dimension,randomized = T,seed = sample(1:(10)^9,1))$design
      z <- matrix(floor(10^9*uniform_sample[,(1:dimension)])+1,nrow=n)
    }
    if(method=="FRM" || method=="MNRM"){# generate samples for RG1,...RG9
      dimension = 9 # dimension of (RG1,...RG9)
      uniform_sample <- lhsDesign(n=n,dimension = dimension,randomized = T,seed = sample(1:(10)^9,1))$design
      z <- matrix(floor(10^9*uniform_sample[,(1:dimension)])+1,nrow=n)
    }
    
  }else{
      if(method=="DM"){
    dimension <- 9+2 #9 uncertain parameters + 2 intrinsic randomness seeds
    }else{
        dimension <- 9+9 #9 uncertain parameters + 9 intrinsic randomness seeds
    }
    if(MC=="LHS"){
     
      uniform_sample <- lhsDesign(n=n,dimension = dimension,randomized = T,seed = sample(1:(10)^9,1))$design
    }
    if(MC=="Monte-Carlo")  uniform_sample <- matrix(runif(n*dimension),nrow = n) # generate standard uniform variables
    
    # Inverse transformation to targeted uncertain parameter distributions
    beta <- matrix(qunif(uniform_sample[,1],min=0.35,max = 4),nrow = n)
    gamma_E <- 1/matrix(qunif(uniform_sample[,2],min=2,max = 7),nrow = n)
    gamma_A <- 1/matrix(qunif(uniform_sample[,3],min=1,max = 3),nrow = n)
    gamma_I <- 1/matrix(qunif(uniform_sample[,4],min=3,max = 5),nrow = n)
    gamma_H <- 1/matrix(qunif(uniform_sample[,5],min=7,max = 12),nrow = n)
    p_EA <- matrix(qunif(uniform_sample[,6],min=0.3,max = 0.7),nrow = n)
    p_C <- matrix(qunif(uniform_sample[,7],min=0.15,max = 0.2),nrow = n)
    p_DC <- matrix(qunif(uniform_sample[,8],min=0.15,max = 0.2),nrow = n)
    p_HD <- matrix(qunif(uniform_sample[,9],min=0.001,max = 0.1),nrow = n)
    
    # generate samples for intrinsic randomness variables
    z <- matrix(floor(10^9*uniform_sample[,(10:dimension)])+1,nrow=n)
  }
  
  output <- list(beta=beta ,gamma_E=gamma_E,gamma_A=gamma_A,gamma_I=gamma_I,gamma_H=gamma_H,
                 p_EA=p_EA,p_C=p_C,p_DC=p_DC,p_HD=p_HD,Z=z)
  class(output) <- "data.frame"
  names(output) <-  c("beta","gamma_E","gamma_A","gamma_I","gamma_H","p_EA","p_C","p_DC","p_HD","Z")
  row.names(output) <- 1:n
  return(output)
  
}

# inputs_per_transition function generates 9 uncertain parameter samples and intrinsic randomness seeds per type of transition for First Reaction and Modified Next Reaction Methods
inputs_per_transition <- function(n,method,MC="LHS",x=NULL){
  if(method !="DM" && method !="MNRM" && method !="FRM") stop("Method error. Please choose DM or MNRM")
  
  if(method=="DM"){
    stop("Gillespie Direct Method not allowed")
  }
  if(method=="FRM" || method=="MNRM"){
    z <- matrix(sample(x=1:(10)^9,size=9*n),nrow = n)
  }
  if(!is.null(x)){
    beta <- rep(x[1],n)
    gamma_E <- rep(x[2],n)
    gamma_A <- rep(x[3],n)
    gamma_I <- rep(x[4],n)
    gamma_H <- rep(x[5],n)
    p_EA <- rep(x[6],n)
    p_C <- rep(x[7],n)
    p_DC <- rep(x[8],n)
   
    p_HD <- rep(x[9],n)
    
  }else{
      if(method=="DM"){
    dimension <- 9+2
    }else{
        dimension <- 9+9
    }
    if(MC=="LHS"){
      library("DiceDesign")
      uniform_sample <- lhsDesign(n=n,dimension = dimension,randomized = T,seed = sample(1:(10)^9,1))$design
    }
    if(MC=="Monte-Carlo")  uniform_sample <- matrix(runif(n*dimension),nrow = n)
    
    beta <- matrix(qunif(uniform_sample[,1],min=0.35,max = 4),nrow = n)
    gamma_E <- 1/matrix(qunif(uniform_sample[,2],min=2,max = 7),nrow = n)
    gamma_A <- 1/matrix(qunif(uniform_sample[,3],min=1,max = 3),nrow = n)
    gamma_I <- 1/matrix(qunif(uniform_sample[,4],min=3,max = 5),nrow = n)
    gamma_H <- 1/matrix(qunif(uniform_sample[,5],min=7,max = 12),nrow = n)
    p_EA <- matrix(qunif(uniform_sample[,6],min=0.3,max = 0.7),nrow = n)
    p_C <- matrix(qunif(uniform_sample[,7],min=0.15,max = 0.2),nrow = n)
    p_DC <- matrix(qunif(uniform_sample[,8],min=0.15,max = 0.2),nrow = n)
    p_HD <- matrix(qunif(uniform_sample[,9],min=0.001,max = 0.1),nrow = n)
    
    z <- matrix(floor(10^9*uniform_sample[,(10:dimension)])+1,nrow=n)
    
  }
  output <- list(beta=beta ,gamma_E=gamma_E,gamma_A=gamma_A,gamma_I=gamma_I,gamma_H=gamma_H,
                 p_EA=p_EA,p_C=p_C,p_DC=p_DC,p_HD=p_HD,Z1=z[,1],Z2=z[,2],Z3=z[,3],
                 Z4=z[,4],Z5=z[,5],Z6=z[,6],Z7=z[,7],Z8=z[,8],Z9=z[,9])
  class(output) <- "data.frame"
  Z_name <- paste("Z",1:9,sep = "")
  names(output) <-  c("beta","gamma_E","gamma_A","gamma_I","gamma_H","p_EA","p_C","p_DC","p_HD",Z_name)
  row.names(output) <- 1:n
  return(output)
  
}


# Gillespie Direct Method  algorithm for SEAIHRD model.
# Computed output: extinction time

extinction_time_DM <- function(X,para){
  SARS_DM_simulator <- function(x,para){
    draw <- function(s,j){
      set.seed(s)
      out <- runif(j)
      set.seed(NULL)
      return(out)
    }
    
    N <- sum(para)
    n_jumps <- 4*N
    Y <- matrix(NA,ncol = 7,nrow=n_jumps) #colnames = (S,E,A,I,H,R,D)
    # transition vectors
    transition_vectors <- matrix(NA,ncol=9,nrow = 7)
    transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # S -> E
    transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) #  E -> A
    transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # E -> I
    transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # A -> R
    transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # I -> R
    transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) #  I -> H
    transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # I -> D
    transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # H -> R
    transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # H -> D
    
    Tps <- rep(NA,n_jumps)
    # Initialization
    Y[1,] <- para
    Tps[1] <- 0
    #Parameters
    
    
    R <- as.numeric(unlist(x[10:(length(x))]))#as.numeric(unlist(x[9]))
    beta  <- as.numeric(x[1])
    gamma_E <- as.numeric(x[2])
    p_EA   <- as.numeric(x[6])
    gamma_A  <- as.numeric(x[3])
    gamma_I <- as.numeric(x[4])
    p_C <- as.numeric(x[7])
    p_DC <- as.numeric(x[8])
    gamma_H <- as.numeric(x[5])
    p_HD <- as.numeric(x[9])
    
    
    i <- 1
    k=1
    M=10^5
    
    z1 <- draw(s = R[1],j=M)
    z2 <- draw(s = R[2],j=M)
    z <- matrix(c(z1,z2),ncol=2)
    
    U <- z[i,] 
    while(sum(Y[i,2:4])>0){
      
      #Transition rates
      taux_SE     <- beta*Y[i,1]*(sum(Y[i,3:4]))/N
      taux_EA     <- gamma_E*p_EA*Y[i,2]
      taux_EI     <- gamma_E*(1-p_EA)*Y[i,2]
      taux_AR     <- gamma_A*Y[i,3]
      taux_IR     <- gamma_I*(1-p_C)*Y[i,4]
      taux_IH     <- gamma_I*p_C*(1-p_DC)*Y[i,4]
      taux_ID     <- gamma_I*p_C*p_DC*Y[i,4]
      taux_HR     <- gamma_H*(1-p_HD)*Y[i,5]
      taux_HD     <- gamma_H*p_HD*Y[i,5]
      
      taux <- c(taux_SE,taux_EA,taux_EI,taux_AR,taux_IR,taux_IH,taux_ID,taux_HR,taux_HD)
      
      proba <- taux/sum(taux)
   
      #Next event time
      t <- -log(U[1])/sum(taux)
      #Next event
      type_transition <- findInterval(U[2],cumsum(proba))+1
      
      #System update
      Y[i+1,] <- Y[i,]+transition_vectors[,type_transition]
      Tps[i+1] <- t+Tps[i]
      i <- i+1
      if(i<=k*M){
        U <- z[i,] 
      }else{
        k <- k+1
        z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
        z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
        z <- matrix(c(z1,z2),ncol=2)
        
        U <- z[i,] 
      }
    }
    output <- cbind(Tps,Y) #colnames = (S,E,A,I,H,R,D)
    colnames(output) <- c("Tps","S","E","A","I","H","R","D")
    return(na.omit(output))
  }
  
  
  
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=SARS_DM_simulator,para=para)
  stopCluster(cl)
  output <- sapply(sorties, FUN=function(x) as.numeric(x[dim(x)[1],1]))
  return(output)
}

extinction_time_FRM <- function(X,para){
  SARS_FRM_simulator <- function(x,para){
    draw <- function(s,j){
      set.seed(s)
      out <- runif(j)
      set.seed(NULL)
      return(out)
    }
    
    N <- sum(para)
    n_jumps <- 4*N
    Y <- matrix(NA,ncol = 7,nrow=n_jumps) #colnames = (S,E,A,I,H,R,D)
    # transition vectors
    transition_vectors <- matrix(NA,ncol=9,nrow = 7)
    transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # S -> E
    transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) #  E -> A
    transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # E -> I
    transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # A -> R
    transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # I -> R
    transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) #  I -> H
    transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # I -> D
    transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # H -> R
    transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # H -> D
    
    Tps <- rep(NA,n_jumps)
    # Initialization
    Y[1,] <- para
    Tps[1] <- 0
    #Parameters
    
    R <- as.numeric(x[10:(length(x))])
    beta  <- as.numeric(x[1])
    gamma_E <- as.numeric(x[2])
    p_EA   <- as.numeric(x[6])
    gamma_A  <- as.numeric(x[3])
    gamma_I <- as.numeric(x[4])
    p_C <- as.numeric(x[7])
    p_DC <-as.numeric(x[8])
    gamma_H <- as.numeric(x[5])
    p_HD <- as.numeric(x[9])
    
    i <- 1
    k=1
    M=10^5
    
    z1 <- draw(s = R[1],j=M)
    z2 <- draw(s = R[2],j=M)
    z3 <- draw(s = R[3],j=M)
    z4 <- draw(s = R[4],j=M)
    z5 <- draw(s = R[5],j=M)
    z6 <- draw(s = R[6],j=M)
    z7 <- draw(s = R[7],j=M)
    z8 <- draw(s = R[8],j=M)
    z9 <- draw(s = R[9],j=M)
    z <- matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9)
    U <- z[i,] 
    while(sum(Y[i,2:4])>0){
      
      #Transition rates
      taux_SE     <- beta*Y[i,1]*(sum(Y[i,3:4]))/N
      taux_EA     <- gamma_E*p_EA*Y[i,2]
      taux_EI     <- gamma_E*(1-p_EA)*Y[i,2]
      taux_AR     <- gamma_A*Y[i,3]
      taux_IR     <- gamma_I*(1-p_C)*Y[i,4]
      taux_IH     <- gamma_I*p_C*(1-p_DC)*Y[i,4]
      taux_ID     <- gamma_I*p_C*p_DC*Y[i,4]
      taux_HR     <- gamma_H*(1-p_HD)*Y[i,5]
      taux_HD     <- gamma_H*p_HD*Y[i,5]
      
      taux <- c(taux_SE,taux_EA,taux_EI,taux_AR,taux_IR,taux_IH,taux_ID,taux_HR,taux_HD)
      
      events_time <- -log(U)/taux
      type_transition=which.min(events_time)
      t <- events_time[type_transition]
      #System update
      Y[i+1,] <- Y[i,]+transition_vectors[,type_transition]
      Tps[i+1] <- t+Tps[i]
      i <- i+1
      if(i<=k*M){
        U <- z[i,] 
      }else{
        k <- k+1
        
        z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
        z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
        z3 <- draw(s = R[3],j=k*M)[((k-1)*M+1):(k*M)]
        z4 <- draw(s = R[4],j=k*M)[((k-1)*M+1):(k*M)]
        z5 <- draw(s = R[5],j=k*M)[((k-1)*M+1):(k*M)]
        z6 <- draw(s = R[6],j=k*M)[((k-1)*M+1):(k*M)]
        z7 <- draw(s = R[7],j=k*M)[((k-1)*M+1):(k*M)]
        z8 <- draw(s = R[8],j=k*M)[((k-1)*M+1):(k*M)]
        z9 <- draw(s = R[9],j=k*M)[((k-1)*M+1):(k*M)]
        z <- matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9)
        
        z <- matrix(c(z1,z2),ncol=9)
        
        U <- z[i,] 
      }
    }
    output <- cbind(Tps,Y) #colnames = (S,E,A,I,H,R,D)
    colnames(output) <- c("Tps","S","E","A","I","H","R","D")
    return(na.omit(output))
  }
  
  
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=SARS_FRM_simulator,para=para)
  stopCluster(cl)
  output <- sapply(sorties, FUN=function(x) as.numeric(x[dim(x)[1],1]))
  return(output)
}


extinction_time_MNRM <- function(X,para){
  
  SARS_MNRM_simulator <- function(x,para){
    draw <- function(s,j){
      set.seed(s)
      out <- runif(j)
      set.seed(NULL)
      return(out)
    }
    R <- as.numeric(x[10:(length(x))])
    beta  <- as.numeric(x[1])
    gamma_E <- as.numeric(x[2])
    p_EA   <- as.numeric(x[6])
    gamma_A  <- as.numeric(x[3])
    gamma_I <- as.numeric(x[4])
    p_C <- as.numeric(x[7])
    p_DC <-as.numeric(x[8])
    gamma_H <- as.numeric(x[5])
    p_HD <- as.numeric(x[9])
    N <- sum(para)
    
    output <- matrix(NA,ncol = length(para),nrow = 4*N)
    Tps <- rep(NA,4*N)
    # y <- c(S,E,IA,IC,H,R,D)
    transition_vectors <- matrix(NA,ncol=9,nrow = 7)
    transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # infection S -> E
    transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) # activation E -> A
    transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # activation E -> I
    transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # guérison de A -> R
    transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # guérison de I -> R
    transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) # hospitalisation de I -> H
    transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # mort de I -> D
    transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # guérison de H -> R
    transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # mort de H -> D
    
    t <- 0
    y <- para
    Tps[1] <- t
    output[1,] <- y
    
    
    
    iter <- 1
    T0 <- rep(0, 9)
    
    
    
    k=1
    M=10^5
    
    z1 <- draw(s = R[1],j=M)
    z2 <- draw(s = R[2],j=M)
    z3 <- draw(s = R[3],j=M)
    z4 <- draw(s = R[4],j=M)
    z5 <- draw(s = R[5],j=M)
    z6 <- draw(s = R[6],j=M)
    z7 <- draw(s = R[7],j=M)
    z8 <- draw(s = R[8],j=M)
    z9 <- draw(s = R[9],j=M)
    exponential_var   <- -log(matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9))
    Tplus <- exponential_var[iter,]
    
    
   
    
    while(sum(y[2:4]) !=0){
      
      vect_intensities <- c((beta/N)*y[1]*(y[3]+y[4]),gamma_E*p_EA*y[2],gamma_E*(1-p_EA)*y[2],gamma_A*y[3],gamma_I*(1-p_C)*y[4],
                            gamma_I*p_C*(1-p_DC)*y[4],gamma_I*p_C*p_DC*y[4],gamma_H*(1-p_HD)*y[5],gamma_H*p_HD*y[5])
      
      dt <- (Tplus-T0)/vect_intensities
      index <- which.min(dt)
      t <- t+dt[index]
      y <- y + transition_vectors[,index]
      
      T0 <- T0 + vect_intensities*dt[index]
      
      iter <- iter+1
      #  print(t)
      Tps[iter] <- t
      output[iter,] <- y
      
      if(iter<=k*M){
        Tplus[index] <- Tplus[index]+exponential_var[iter-(k-1)*M,index]
      }else{
        k <- k+1
        
        z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
        z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
        z3 <- draw(s = R[3],j=k*M)[((k-1)*M+1):(k*M)]
        z4 <- draw(s = R[4],j=k*M)[((k-1)*M+1):(k*M)]
        z5 <- draw(s = R[5],j=k*M)[((k-1)*M+1):(k*M)]
        z6 <- draw(s = R[6],j=k*M)[((k-1)*M+1):(k*M)]
        z7 <- draw(s = R[7],j=k*M)[((k-1)*M+1):(k*M)]
        z8 <- draw(s = R[8],j=k*M)[((k-1)*M+1):(k*M)]
        z9 <- draw(s = R[9],j=k*M)[((k-1)*M+1):(k*M)]
        exponential_var <- -log(matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9))
        Tplus[index] <- Tplus[index]+exponential_var[iter-(k-1)*M,index]
        
      }
      
      
    }
    
    
    output <- cbind(Tps,output)
    colnames(output) <- c("Tps","S","E","A","I","H","R","D")
    return(na.omit(output))
  }
  
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=SARS_MNRM_simulator,para=para)
  stopCluster(cl)
  output <- sapply(sorties, FUN=function(x) as.numeric(x[dim(x)[1],1]))
  return(output)
}

##########################################################################

# Dynamic of the number of individuals of a compartment

function_evaluation <- function(sortie,t,l){
  index <- findInterval(t,sortie[,1])
  sortie[index,l]
}

dynamic_DM <- function(X,para,times,indice){
  
  DM_extraction <- function(u,times,para,indice){
    
    SARS_DM_simulator <- function(x,para){
      draw <- function(s,j){
        set.seed(s)
        out <- runif(j)
        set.seed(NULL)
        return(out)
      }
      
      N <- sum(para)
      n_jumps <- 4*N
      Y <- matrix(NA,ncol = 7,nrow=n_jumps) #colnames = (S,E,A,I,H,R,D)
      # transition vectors
      transition_vectors <- matrix(NA,ncol=9,nrow = 7)
      transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # S -> E
      transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) #  E -> A
      transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # E -> I
      transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # A -> R
      transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # I -> R
      transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) #  I -> H
      transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # I -> D
      transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # H -> R
      transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # H -> D
      
      Tps <- rep(NA,n_jumps)
      # Initialization
      Y[1,] <- para
      Tps[1] <- 0
      #Parameters
      
      
      R <- as.numeric(unlist(x[10:(length(x))]))#as.numeric(unlist(x[9]))
      beta  <- as.numeric(x[1])
      gamma_E <- as.numeric(x[2])
      p_EA   <- as.numeric(x[6])
      gamma_A  <- as.numeric(x[3])
      gamma_I <- as.numeric(x[4])
      p_C <- as.numeric(x[7])
      p_DC <- as.numeric(x[8])
      gamma_H <- as.numeric(x[5])
      p_HD <- as.numeric(x[9])
      
      
      i <- 1
      k=1
      M=10^5
      
      z1 <- draw(s = R[1],j=M)
      z2 <- draw(s = R[2],j=M)
      z <- matrix(c(z1,z2),ncol=2)
      
      U <- z[i,] 
      while(sum(Y[i,2:4])>0){
        
        #Transition rates
        taux_SE     <- beta*Y[i,1]*(sum(Y[i,3:4]))/N
        taux_EA     <- gamma_E*p_EA*Y[i,2]
        taux_EI     <- gamma_E*(1-p_EA)*Y[i,2]
        taux_AR     <- gamma_A*Y[i,3]
        taux_IR     <- gamma_I*(1-p_C)*Y[i,4]
        taux_IH     <- gamma_I*p_C*(1-p_DC)*Y[i,4]
        taux_ID     <- gamma_I*p_C*p_DC*Y[i,4]
        taux_HR     <- gamma_H*(1-p_HD)*Y[i,5]
        taux_HD     <- gamma_H*p_HD*Y[i,5]
        
        taux <- c(taux_SE,taux_EA,taux_EI,taux_AR,taux_IR,taux_IH,taux_ID,taux_HR,taux_HD)
        
        proba <- taux/sum(taux)
        #proba_sorted <- sort(proba)
        #Next event time
        t <- -log(U[1])/sum(taux)
        #Next event
        type_transition <- findInterval(U[2],cumsum(proba))+1
          
          #which(proba==proba_sorted[min(which((U[2]<=cumsum(proba_sorted))==TRUE))]) #sample(1:length(taux),1,prob = proba)
        
        
        #System update
        Y[i+1,] <- Y[i,]+transition_vectors[,type_transition]
        Tps[i+1] <- t+Tps[i]
        i <- i+1
        if(i<=k*M){
          U <- z[i,] 
        }else{
          k <- k+1
          z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
          z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
          z <- matrix(c(z1,z2),ncol=2)
          
          U <- z[i,] 
        }
      }
      output <- cbind(Tps,Y) #colnames = (S,E,A,I,H,R,D)
      colnames(output) <- c("Tps","S","E","A","I","H","R","D")
      return(na.omit(output))
    }
    function_evaluation <- function(sortie,t,l){
      index <- findInterval(t,sortie[,1])
      sortie[index,l]
    }
    sorties <-  SARS_DM_simulator(u,para)
    return(function_evaluation(sorties,times,indice+1))
  }
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=DM_extraction,para=para,times=times,indice=indice)
  stopCluster(cl)
  
  
  #if(length(sortie)==1) output <- matrix(output[,,1],ncol = length(times),nrow = n)
  return(sorties)
}


##########################################################################
dynamic_FRM <- function(X,para,times,indice){
  
  FRM_extraction <- function(u,times,para,indice){
    
    SARS_FRM_simulator <- function(x,para){
      draw <- function(s,j){
        set.seed(s)
        out <- runif(j)
        set.seed(NULL)
        return(out)
      }
      
      N <- sum(para)
      n_jumps <- 4*N
      Y <- matrix(NA,ncol = 7,nrow=n_jumps) #colnames = (S,E,A,I,H,R,D)
      # transition vectors
      transition_vectors <- matrix(NA,ncol=9,nrow = 7)
      transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # S -> E
      transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) #  E -> A
      transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # E -> I
      transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # A -> R
      transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # I -> R
      transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) #  I -> H
      transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # I -> D
      transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # H -> R
      transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # H -> D
      
      Tps <- rep(NA,n_jumps)
      # Initialization
      Y[1,] <- para
      Tps[1] <- 0
      #Parameters
      
      R <- x[10:(length(x))]#as.numeric(unlist(x[9]))
      beta  <- x[1]#as.numeric(x[1])
      gamma_E <- x[2]#as.numeric(x[2])
      p_EA   <- x[6]#as.numeric(x[6])
      gamma_A  <- x[3]#as.numeric(x[3])
      gamma_I <- x[4]#as.numeric(x[4])
      p_C <- as.numeric(x[7])
      p_DC <-as.numeric(x[8])
      gamma_H <- x[5]#as.numeric(x[5])
      p_HD <- x[9]#as.numeric(x[8])
      
      i <- 1
      k=1
      M=10^5
      
      z1 <- draw(s = R[1],j=M)
      z2 <- draw(s = R[2],j=M)
      z3 <- draw(s = R[3],j=M)
      z4 <- draw(s = R[4],j=M)
      z5 <- draw(s = R[5],j=M)
      z6 <- draw(s = R[6],j=M)
      z7 <- draw(s = R[7],j=M)
      z8 <- draw(s = R[8],j=M)
      z9 <- draw(s = R[9],j=M)
      z <- matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9)
      U <- z[i,] 
      while(sum(Y[i,2:4])>0){
        
        #Transition rates
        taux_SE     <- beta*Y[i,1]*(sum(Y[i,3:4]))/N
        taux_EA     <- gamma_E*p_EA*Y[i,2]
        taux_EI     <- gamma_E*(1-p_EA)*Y[i,2]
        taux_AR     <- gamma_A*Y[i,3]
        taux_IR     <- gamma_I*(1-p_C)*Y[i,4]
        taux_IH     <- gamma_I*p_C*(1-p_DC)*Y[i,4]
        taux_ID     <- gamma_I*p_C*p_DC*Y[i,4]
        taux_HR     <- gamma_H*(1-p_HD)*Y[i,5]
        taux_HD     <- gamma_H*p_HD*Y[i,5]
        
        taux <- c(taux_SE,taux_EA,taux_EI,taux_AR,taux_IR,taux_IH,taux_ID,taux_HR,taux_HD)
        
        events_time <- -log(U)/taux
        type_transition=which.min(events_time)
        t <- events_time[type_transition]
        #System update
        Y[i+1,] <- Y[i,]+transition_vectors[,type_transition]
        Tps[i+1] <- t+Tps[i]
        i <- i+1
        if(i<=k*M){
          U <- z[i,] 
        }else{
          k <- k+1
          
          z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
          z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
          z3 <- draw(s = R[3],j=k*M)[((k-1)*M+1):(k*M)]
          z4 <- draw(s = R[4],j=k*M)[((k-1)*M+1):(k*M)]
          z5 <- draw(s = R[5],j=k*M)[((k-1)*M+1):(k*M)]
          z6 <- draw(s = R[6],j=k*M)[((k-1)*M+1):(k*M)]
          z7 <- draw(s = R[7],j=k*M)[((k-1)*M+1):(k*M)]
          z8 <- draw(s = R[8],j=k*M)[((k-1)*M+1):(k*M)]
          z9 <- draw(s = R[9],j=k*M)[((k-1)*M+1):(k*M)]
          z <- matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9)
          
          z <- matrix(c(z1,z2),ncol=9)
          
          U <- z[i,] 
        }
      }
      output <- cbind(Tps,Y) #colnames = (S,E,A,I,H,R,D)
      colnames(output) <- c("Tps","S","E","A","I","H","R","D")
      return(na.omit(output))
    }
    function_evaluation <- function(sortie,t,l){
      index <- findInterval(t,sortie[,1])
      sortie[index,l]
    }
    sorties <- SARS_FRM_simulator(u,para)
    return(function_evaluation(sorties,times,indice+1))
  }
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=FRM_extraction,para=para,times=times,indice=indice)
  stopCluster(cl)
  
  
  #if(length(sortie)==1) output <- matrix(output[,,1],ncol = length(times),nrow = n)
  return(sorties)
}





dynamic_MNRM <- function(X,para,times,indice){
  
  MNRM_extraction <- function(u,times,para,indice){
    SARS_MNRM_simulator <- function(x,para){
      draw <- function(s,j){
        set.seed(s)
        out <- runif(j)
        set.seed(NULL)
        return(out)
      }
      R <- as.numeric(unlist(x[10:(length(x))]))#as.numeric(unlist(x[9]))
      beta  <- as.numeric(x[1])
      gamma_E <- as.numeric(x[2])
      p_EA   <- as.numeric(x[6])
      gamma_A  <- as.numeric(x[3])
      gamma_I <- as.numeric(x[4])
      p_C <- as.numeric(x[7])
      p_DC <- as.numeric(x[8])
      gamma_H <- as.numeric(x[5])
      p_HD <- as.numeric(x[9])
      N <- sum(para)
      
      output <- matrix(NA,ncol = length(para),nrow = 4*N)
      Tps <- rep(NA,4*N)
      # y <- c(S,E,IA,IC,H,R,D)
      transition_vectors <- matrix(NA,ncol=9,nrow = 7)
      transition_vectors[,1] <- c(-1,+1,0,0,0,0,0) # infection S -> E
      transition_vectors[,2] <- c(0,-1,+1,0,0,0,0) # activation E -> A
      transition_vectors[,3] <- c(0,-1,0,+1,0,0,0) # activation E -> I
      transition_vectors[,4] <- c(0,0,-1,0,0,+1,0) # guérison de A -> R
      transition_vectors[,5] <- c(0,0,0,-1,0,+1,0) # guérison de I -> R
      transition_vectors[,6] <- c(0,0,0,-1,+1,0,0) # hospitalisation de I -> H
      transition_vectors[,7] <- c(0,0,0,-1,0,0,+1) # mort de I -> D
      transition_vectors[,8] <- c(0,0,0,0,-1,+1,0) # guérison de H -> R
      transition_vectors[,9] <- c(0,0,0,0,-1,0,+1) # mort de H -> D
      
      t <- 0
      y <- para
      Tps[1] <- t
      output[1,] <- y
      
      
      
      iter <- 1
      T0 <- rep(0, 9)
      
      
      
      k=1
      M=10^5
      
      z1 <- draw(s = R[1],j=M)
      z2 <- draw(s = R[2],j=M)
      z3 <- draw(s = R[3],j=M)
      z4 <- draw(s = R[4],j=M)
      z5 <- draw(s = R[5],j=M)
      z6 <- draw(s = R[6],j=M)
      z7 <- draw(s = R[7],j=M)
      z8 <- draw(s = R[8],j=M)
      z9 <- draw(s = R[9],j=M)
      exponential_var   <- -log(matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9))
      Tplus <- exponential_var[iter,]
      
      while(sum(y[2:4]) !=0){
        
        vect_intensities <- c((beta/N)*y[1]*(y[3]+y[4]),gamma_E*p_EA*y[2],gamma_E*(1-p_EA)*y[2],gamma_A*y[3],gamma_I*(1-p_C)*y[4],
                              gamma_I*p_C*(1-p_DC)*y[4],gamma_I*p_C*p_DC*y[4],gamma_H*(1-p_HD)*y[5],gamma_H*p_HD*y[5])
        
        dt <- (Tplus-T0)/vect_intensities
        index <- which.min(dt)
        t <- t+dt[index]
        y <- y + transition_vectors[,index]
        
        T0 <- T0 + vect_intensities*dt[index]
        
        iter <- iter+1
        #  print(t)
        Tps[iter] <- t
        output[iter,] <- y
        
        if(iter<=k*M){
          Tplus[index] <- Tplus[index]+exponential_var[iter-(k-1)*M,index]
        }else{
          k <- k+1
          
          z1 <- draw(s = R[1],j=k*M)[((k-1)*M+1):(k*M)]
          z2 <- draw(s = R[2],j=k*M)[((k-1)*M+1):(k*M)]
          z3 <- draw(s = R[3],j=k*M)[((k-1)*M+1):(k*M)]
          z4 <- draw(s = R[4],j=k*M)[((k-1)*M+1):(k*M)]
          z5 <- draw(s = R[5],j=k*M)[((k-1)*M+1):(k*M)]
          z6 <- draw(s = R[6],j=k*M)[((k-1)*M+1):(k*M)]
          z7 <- draw(s = R[7],j=k*M)[((k-1)*M+1):(k*M)]
          z8 <- draw(s = R[8],j=k*M)[((k-1)*M+1):(k*M)]
          z9 <- draw(s = R[9],j=k*M)[((k-1)*M+1):(k*M)]
          exponential_var <- -log(matrix(c(z1,z2,z3,z4,z5,z6,z7,z8,z9),ncol=9))
          Tplus[index] <- Tplus[index]+exponential_var[iter-(k-1)*M,index]
          
        }
        
        
      }
      
      
      output <- cbind(Tps,output)
      colnames(output) <- c("Tps","S","E","A","I","H","R","D")
      return(na.omit(output))
    }
    
    function_evaluation <- function(sortie,t,l){
      index <- findInterval(t,sortie[,1])
      sortie[index,l]
    }
    
    sorties <- SARS_MNRM_simulator(u,para)
    return(function_evaluation(sorties,times,indice+1))
  }
  
  X <- unname(as.matrix(X))
  require(parallel)
  nb <- detectCores()-2
  cl <- makeCluster(nb,type="PSOCK")
  parallel::setDefaultCluster(cl)
  sorties <- parApply(cl,X,1,FUN=MNRM_extraction,para=para,times=times,indice=indice)
  stopCluster(cl)
  
  
  #if(length(sortie)==1) output <- matrix(output[,,1],ncol = length(times),nrow = n)
  return(sorties)
}




